Emulation and History Matching using the hmer Package

Modelling complex real-world situations such as infectious diseases, geological phenomena, and biological processes can present a dilemma: the computer model (referred to as a simulator) needs to be complex enough to capture the dynamics of the system, but each increase in complexity increases the evaluation time of such a simulation, making it difficult to obtain an informative description of parameter choices that would be consistent with observed reality. While methods for identifying acceptable matches to real-world observations exist, for example optimisation or Markov chain Monte Carlo methods, they may result in non-robust inferences or may be infeasible for computationally intensive simulators. The techniques of emulation and history matching can make such determinations feasible, efficiently identifying regions of parameter space that produce acceptable matches to data while also providing valuable information about the simulator's structure, but the mathematical considerations required to perform emulation can present a barrier for makers and users of such simulators compared to other methods. The hmer package provides an accessible framework for using history matching and emulation on simulator data, leveraging the computational efficiency of the approach while enabling users to easily match to, visualise, and robustly predict from their complex simulators.

==> anc/Supplementary/code.R <==
#### Loading Package ####
## Installation from CRAN
# install.packages('hmer')
## For newest version, install from github
# require(devtools)
# devtools::install_github("andy-iskauskas/hmer")

### Load in the required and suggested packages
# deSolve is only required to run ode_results
library(hmer)
library(lhs)
library(deSolve)
library(ggplot2)
set.seed(12)

################# HELPER FUNCTIONS ###################

# Simple code for generating the output of the SIR deterministic model
ode_results <- function(parms, end_time = 25) {
  des = function(time, state, parms) {
    with(as.list(c(state, parms)), {
      dS <- aSR*R-aSI*I*S/(S+I+R)
      dI <- aSI*I*S/(S+I+R)-aIR*I
      dR <- aIR*I-aSR*R
      return(list(c(dS, dI, dR)))
    })
  }
  yini = c(S = 950, I = 50, R = 0)
  times = seq(0, end_time, by = 1)
  out = ode(yini, times, des, parms)
  return(out)
}

# Collates the results to give the outputs for emulation
get_res <- function(inputs) {
  ode_out <- data.frame(t(apply(inputs, 1, function(x) ode_results(x)[11, c('S', 'I', 'R')])))
  return(cbind(inputs, ode_out) |> setNames(c(names(inputs), c('nS', 'nI', 'nR'))))
}

# Very simple wrapper for lhs::randomLHS that scales the inputs to our ranges
get_lhs_design <- function(npoints, ranges) {
  initial_design <- lhs::maximinLHS(npoints, length(ranges))
  return(setNames(data.frame(t(apply(initial_design, 1, function(x) x*sapply(ranges, diff)+sapply(ranges, "[[", 1)))), names(ranges)))
}

## Usage of the above functions ##
# initial_points <- get_lhs_design(90, ranges)
# initial_results <- get_res(initial_points)

########### EMULATION SET UP ##############

# Define the training and validation runs
training <- SIRSample$training
valid <- SIRSample$validation
# Set up the ranges
ranges <- list(aSI = c(0.1, 0.8), aIR = c(0, 0.5), aSR = c(0, 0.05))
targets <- list(nS = c(580, 651),
                nI = list(val = 169, sigma = 8.45),
                nR = c(199, 221))
# Just a little plot function to get Figure 2
plot(do.call('rbind.data.frame', SIRSample)[,names(ranges)], col = rep(c('black', 'blue'), times = c(nrow(SIRSample$training), nrow(SIRSample$validation))),
     pch = c(rep(16, nrow(training)), rep(4, nrow(valid))))

# Train the emulators using the emulator_from_data defaults
ems_wave1 <- emulator_from_data(training, names(targets), ranges)
# Examine the emulator structure
ems_wave1$nI

# Demonstrating the behaviour of emulators at training points
ems_wave1$nS$get_exp(training[c(7, 19), ])
SIRSample$training[c(7, 19), 'nS']
ems_wave1$nS$get_cov(training[c(7, 19), ])

# Diagnostics on the emulators
validation_diagnostics(ems_wave1, targets, valid)
validation_diagnostics(ems_wave1, validation = valid)
# Zooming in on the lower part of nR
validation_diagnostics(ems_wave1$nR, validation = valid[SIRSample$valid$nR < 150,],
                       which_diag = "cd", row = 1)

############### PLOTTING ###############

# Plot of emulator expectations
emulator_plot(ems_wave1)
ems_wave1$nR$plot(plot_type = 'sd', params = c('aSI', 'aIR'),
                  fixed_vals = c(aSR = 0.045)) +
  geom_point(data = training, aes(x = aSI, y = aIR))

# Demonstration of the difference between an untrained and trained emulator
plot(ems_wave1$nR)
plot(ems_wave1$nR$o_em)

# nth implausibility plot
emulator_plot(ems_wave1$nS, plot_type = 'imp', targets = targets, ppd = 40)
emulator_plot(ems_wave1, plot_type = "nimp", targets = targets,
              ppd = 40, cb = TRUE)

# Plot lattice: minimum implausibility and optical depth
plot_lattice(ems_wave1, targets, ppd = 35)

# Diagnostic for 'optimal' cutoff
space_removed(ems_wave1, targets, ppd = 20) +
  geom_vline(xintercept = 3, lty = 2)

# Same idea, but w.r.t. emulator variance
space_removed(ems_wave1, targets, modified = 'var', ppd = 20,
              u_mod = seq(0.5, 1.5, by = 0.1))

############# PROPOSING POINTS ####################
# Simple generate_new_runs call
proposal <- generate_new_design(ems_wave1, 500, targets)

# Plotting the proposal
plot_wrap(proposal, ranges)

############# MULTIWAVE PLOTTING ################

# Plot the outputs across waves
wave_values(SIRMultiWaveData, targets, l_wid = 0.8)

# Examining the emulator uncertainties
sapply(SIRMultiWaveEmulators[[3]], function(x) x$u_sigma)

# Simulator plot: checking that we can hit all targets with some model runs
simulator_plot(SIRMultiWaveData, targets, barcol = 'black')

############# STOCHASTIC EXAMPLE ####################
# Setting up the parameters for the Gillespie algorithm
gillespied=function (N, T=400, dt=1, ...)
{
  tt=0
  n=T%/%dt
  x=N$M
  S=t(N$Post-N$Pre)
  u=nrow(S)
  v=ncol(S)
  xmat=matrix(0,ncol=u,nrow=n)
  i=1
  target=0
  repeat {
    h=N$h(x, tt, ...)
    h0=sum(h)
    if (h0<1e-10)
      tt=1e99
    else
      tt=tt+rexp(1,h0)
    while (tt>=target) {
      xmat[i,]=x
      i=i+1
      target=target+dt
      if (i>n)
        return(xmat)
    }
    j=sample(v,1,prob=h)
    x=x+S[,j]
  }
}

get_results <- function(params, nreps = 100, outs, times, raw = FALSE) {
  tseq <- 0:max(times)
  arra <- array(0, dim = c(max(tseq)+1, 3, nreps))
  for(i in 1:nreps) arra[,,i] <- gillespied(N,T=max(times) + 1 + 0.001,dt=1,th=params)
  if(raw) return(arra)
  collected <- list()
  for (i in 1:nreps) {
    relev <- c(arra[times+1, which(c("S","I","R") %in% outs), i])
    names <- c(outer(outs, times, function(x, y) paste0(x, y)))
    relev <- setNames(relev, names)
    collected[[i]] <- relev
  }
  input_dat <- setNames(data.frame(matrix(rep(params, nreps), ncol = length(params), byrow = TRUE)), names(params))
  return(cbind(input_dat, do.call('rbind', collected)))
}

Num <- 1000
N <- list()
N$M <- c(950, 50, 0)

N$Pre <- matrix(c(1,0,0,0,1,0,0,0,1), nrow = 3, byrow = TRUE)
N$Post <- matrix(c(0,1,0,0,0,1,1,0,0), nrow = 3, byrow = TRUE)
N$h <- function(x, t, th = rep(1, 3)) {
  return(
    c(th[1]*x[1]*x[2]/Num,
      th[2]*x[2],
      th[3]*x[3])
  )
}

## Create training and validation sets using Gillespie algorithm
training_stoch <- do.call('rbind.data.frame', apply(training[,names(ranges)],
      1, function(x) get_results(unlist(x), outs = c("S", "I", "R"), times = c(10)))) |>
  setNames(c(names(ranges), "nS", "nI", "nR"))
valid_stoch <- do.call('rbind.data.frame', apply(valid[,names(ranges)],
      1, function(x) get_results(unlist(x), outs = c("S", "I", "R"), times = c(10)))) |>
  setNames(c(names(ranges), "nS", "nI", "nR"))

# Create some emulators for the data
stoch_emulators <- emulator_from_data(training_stoch, names(targets), ranges, emulator_type = "variance",
                                      order = 3)

# Plot the outputs...
emulator_plot(subset_emulators(stoch_emulators, c("nS", "nR"))$variance)
emulator_plot(subset_emulators(stoch_emulators, c("nS", "nR")), 'var')
# ..note that, even at training points, the uncertainty is non-zero.
stoch_emulators$expectation$nI$get_cov(unique(training_stoch[,names(ranges)])[1:10,])

# Validation diagnostics call is identical to deterministic case
validation_diagnostics(stoch_emulators, targets, valid_stoch)
# As is point generation
stoch_points1 <- generate_new_design(stoch_emulators, 90, targets)

# NOT RUN
# ## Multiple waves of history matching with stochastic model
# training_stoch2 <- do.call('rbind.data.frame', apply(stoch_points1[1:30,],
#       1, function(x) get_results(unlist(x), outs = c("S", "I", "R"), times = c(10)))) |>
#   setNames(c(names(ranges), "nS", "nI", "nR"))
# valid_stoch2 <- do.call('rbind.data.frame', apply(stoch_points1[31:90,],
#       1, function(x) get_results(unlist(x), outs = c("S", "I", "R"), times = c(10)))) |>
#   setNames(c(names(ranges), "nS", "nI", "nR"))
# stoch_emulators2 <- emulator_from_data(training_stoch2, names(targets), 
#                                        ranges, check.ranges = T, emulator_type = "variance",
#                                        order = 3)
# validation_diagnostics(stoch_emulators2, targets, valid_stoch2)
# stoch_points2 <- generate_new_design(list(stoch_emulators2, stoch_emulators), 90, targets)
# 
# wave_points(list(stoch_points2, SIRMultiWaveData[[3]][,names(ranges)]), names(ranges), p_size = 0.8) +
#   viridis::scale_fill_viridis(direction = -1, discrete = TRUE, alpha = 0.5,
#                               name = "Method", labels = c("Stochastic", "Deterministic"))

sessionInfo()


==> anc/Supplementary/code.md <==


```r
#### Loading Package ####
## Installation from CRAN
# install.packages('hmer')
## For newest version, install from github
# require(devtools)
# devtools::install_github("andy-iskauskas/hmer")

### Load in the required and suggested packages
# deSolve is only required to run ode_results
library(hmer)
library(lhs)
library(deSolve)
library(ggplot2)
set.seed(12)

################# HELPER FUNCTIONS ###################

# Simple code for generating the output of the SIR deterministic model
ode_results <- function(parms, end_time = 25) {
  des = function(time, state, parms) {
    with(as.list(c(state, parms)), {
      dS <- aSR*R-aSI*I*S/(S+I+R)
      dI <- aSI*I*S/(S+I+R)-aIR*I
      dR <- aIR*I-aSR*R
      return(list(c(dS, dI, dR)))
    })
  }
  yini = c(S = 950, I = 50, R = 0)
  times = seq(0, end_time, by = 1)
  out = ode(yini, times, des, parms)
  return(out)
}

# Collates the results to give the outputs for emulation
get_res <- function(inputs) {
  ode_out <- data.frame(t(apply(inputs, 1, function(x) ode_results(x)[11, c('S', 'I', 'R')])))
  return(cbind(inputs, ode_out) |> setNames(c(names(inputs), c('nS', 'nI', 'nR'))))
}

# Very simple wrapper for lhs::randomLHS that scales the inputs to our ranges
get_lhs_design <- function(npoints, ranges) {
  initial_design <- lhs::maximinLHS(npoints, length(ranges))
  return(setNames(data.frame(t(apply(initial_design, 1, function(x) x*sapply(ranges, diff)+sapply(ranges, "[[", 1)))), names(ranges)))
}

## Usage of the above functions ##
# initial_points <- get_lhs_design(90, ranges)
# initial_results <- get_res(initial_points)

########### EMULATION SET UP ##############

# Define the training and validation runs
training <- SIRSample$training
valid <- SIRSample$validation
# Set up the ranges
ranges <- list(aSI = c(0.1, 0.8), aIR = c(0, 0.5), aSR = c(0, 0.05))
targets <- list(nS = c(580, 651),
                nI = list(val = 169, sigma = 8.45),
                nR = c(199, 221))
# Just a little plot function to get Figure 2
plot(do.call('rbind.data.frame', SIRSample)[,names(ranges)], col = rep(c('black', 'blue'), times = c(nrow(SIRSample$training), nrow(SIRSample$validation))),
     pch = c(rep(16, nrow(training)), rep(4, nrow(valid))))
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-1.png)

```r
# Train the emulators using the emulator_from_data defaults
ems_wave1 <- emulator_from_data(training, names(targets), ranges)
```

```
## Fitting regression surfaces...
## Building correlation structures...
## Creating emulators...
## Performing Bayes linear adjustment...
```

```r
# Examine the emulator structure
ems_wave1$nI
```

```
## Parameters and ranges:  aSI: c(0.1, 0.8): aIR: c(0, 0.5): aSR: c(0, 0.05) 
## Specifications: 
## 	 Basis functions:  (Intercept); aSI; aIR; I(aIR^2); aSI:aIR 
## 	 Active variables aSI; aIR 
## 	 Regression Surface Expectation:  149.8096; 199.5466; -281.9466; 201.6298; -196.1621 
## 	 Regression surface Variance (eigenvalues):  0; 0; 0; 0; 0 
## Correlation Structure: 
## Bayes-adjusted emulator - prior specifications listed. 
## 	 Variance (Representative):  3226.426 
## 	 Expectation:  0 
## 	 Correlation type: exp_sq 
## 	 Hyperparameters:  theta: 0.9033 
## 	 Nugget term: 0.05 
## Mixed covariance:  0 0 0 0 0
```

```r
# Demonstrating the behaviour of emulators at training points
ems_wave1$nS$get_exp(training[c(7, 19), ])
```

```
##        [,1]
## 7  701.7057
## 19 759.9477
```

```r
SIRSample$training[c(7, 19), 'nS']
```

```
## [1] 701.7057 759.9477
```

```r
ems_wave1$nS$get_cov(training[c(7, 19), ])
```

```
## [1] 1e-06 1e-06
```

```r
# Diagnostics on the emulators
validation_diagnostics(ems_wave1, targets, valid)
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-2.png)

```
## [1] aSI aIR aSR
## <0 rows> (or 0-length row.names)
```

```r
validation_diagnostics(ems_wave1, validation = valid)
```

```
## Warning in validation_diagnostics(ems_wave1, validation = valid): No targets provided;
## cannot perform classification diagnostics.
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-3.png)

```
##          aSI         aIR          aSR
## 64 0.3379186 0.016142283 0.0454999647
## 65 0.2140481 0.044413347 0.0343581002
## 68 0.4770154 0.007397832 0.0006304192
## 37 0.6493315 0.205983189 0.0428277749
## 43 0.6729439 0.133781557 0.0353023702
## 52 0.6374302 0.104223654 0.0465187484
## 67 0.7685335 0.198627557 0.0370827062
## 75 0.4148670 0.027407219 0.0141833629
## 88 0.6973261 0.086369481 0.0074588846
```

```r
# Zooming in on the lower part of nR
validation_diagnostics(ems_wave1$nR, validation = valid[SIRSample$valid$nR < 150,],
                       which_diag = "cd", row = 1)
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-4.png)

```
##          aSI         aIR          aSR
## 68 0.4770154 0.007397832 0.0006304192
## 75 0.4148670 0.027407219 0.0141833629
```

```r
############### PLOTTING ###############

# Plot of emulator expectations
emulator_plot(ems_wave1)
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-5.png)

```r
ems_wave1$nR$plot(plot_type = 'sd', params = c('aSI', 'aIR'),
                  fixed_vals = c(aSR = 0.045)) +
  geom_point(data = training, aes(x = aSI, y = aIR))
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-6.png)

```r
# Demonstration of the difference between an untrained and trained emulator
plot(ems_wave1$nR)
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-7.png)

```r
plot(ems_wave1$nR$o_em)
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-8.png)

```r
# nth implausibility plot
emulator_plot(ems_wave1$nS, plot_type = 'imp', targets = targets, ppd = 40)
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-9.png)

```r
emulator_plot(ems_wave1, plot_type = "nimp", targets = targets,
              ppd = 40, cb = TRUE)
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-10.png)

```r
# Plot lattice: minimum implausibility and optical depth
plot_lattice(ems_wave1, targets, ppd = 35)
```

```
## `geom_smooth()` using method = 'loess' and formula = 'y ~ x'
```

```
## Warning: Removed 26 rows containing missing values (`geom_smooth()`).
```

```
## `geom_smooth()` using method = 'loess' and formula = 'y ~ x'
```

```
## Warning: Removed 26 rows containing missing values (`geom_smooth()`).
```

```
## `geom_smooth()` using method = 'loess' and formula = 'y ~ x'
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-11.png)

```r
# Diagnostic for 'optimal' cutoff
space_removed(ems_wave1, targets, ppd = 20) +
  geom_vline(xintercept = 3, lty = 2)
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-12.png)

```r
# Same idea, but w.r.t. emulator variance
space_removed(ems_wave1, targets, modified = 'var', ppd = 20,
              u_mod = seq(0.5, 1.5, by = 0.1))
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-13.png)

```r
############# PROPOSING POINTS ####################
# Simple generate_new_runs call
proposal <- generate_new_design(ems_wave1, 500, targets)
```

```
## Proposing from LHS...
## LHS has high yield; no other methods required.
## Proposing from LHS...
## Selecting final points using maximin criterion...
```

```r
# Plotting the proposal
plot_wrap(proposal, ranges)
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-14.png)

```r
############# MULTIWAVE PLOTTING ################

# Plot the outputs across waves
wave_values(SIRMultiWaveData, targets, l_wid = 0.8)
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-15.png)

```r
# Examining the emulator uncertainties
sapply(SIRMultiWaveEmulators[[3]], function(x) x$u_sigma)
```

```
##        nS        nI        nR 
## 1.4776221 2.1416256 0.5041151
```

```r
# Simulator plot: checking that we can hit all targets with some model runs
simulator_plot(SIRMultiWaveData, targets, barcol = 'black')
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-16.png)

```r
############# STOCHASTIC EXAMPLE ####################
# Setting up the parameters for the Gillespie algorithm
gillespied=function (N, T=400, dt=1, ...)
{
  tt=0
  n=T%/%dt
  x=N$M
  S=t(N$Post-N$Pre)
  u=nrow(S)
  v=ncol(S)
  xmat=matrix(0,ncol=u,nrow=n)
  i=1
  target=0
  repeat {
    h=N$h(x, tt, ...)
    h0=sum(h)
    if (h0<1e-10)
      tt=1e99
    else
      tt=tt+rexp(1,h0)
    while (tt>=target) {
      xmat[i,]=x
      i=i+1
      target=target+dt
      if (i>n)
        return(xmat)
    }
    j=sample(v,1,prob=h)
    x=x+S[,j]
  }
}

get_results <- function(params, nreps = 100, outs, times, raw = FALSE) {
  tseq <- 0:max(times)
  arra <- array(0, dim = c(max(tseq)+1, 3, nreps))
  for(i in 1:nreps) arra[,,i] <- gillespied(N,T=max(times) + 1 + 0.001,dt=1,th=params)
  if(raw) return(arra)
  collected <- list()
  for (i in 1:nreps) {
    relev <- c(arra[times+1, which(c("S","I","R") %in% outs), i])
    names <- c(outer(outs, times, function(x, y) paste0(x, y)))
    relev <- setNames(relev, names)
    collected[[i]] <- relev
  }
  input_dat <- setNames(data.frame(matrix(rep(params, nreps), ncol = length(params), byrow = TRUE)), names(params))
  return(cbind(input_dat, do.call('rbind', collected)))
}

Num <- 1000
N <- list()
N$M <- c(950, 50, 0)

N$Pre <- matrix(c(1,0,0,0,1,0,0,0,1), nrow = 3, byrow = TRUE)
N$Post <- matrix(c(0,1,0,0,0,1,1,0,0), nrow = 3, byrow = TRUE)
N$h <- function(x, t, th = rep(1, 3)) {
  return(
    c(th[1]*x[1]*x[2]/Num,
      th[2]*x[2],
      th[3]*x[3])
  )
}

## Create training and validation sets using Gillespie algorithm
training_stoch <- do.call('rbind.data.frame', apply(training[,names(ranges)],
      1, function(x) get_results(unlist(x), outs = c("S", "I", "R"), times = c(10)))) |>
  setNames(c(names(ranges), "nS", "nI", "nR"))
valid_stoch <- do.call('rbind.data.frame', apply(valid[,names(ranges)],
      1, function(x) get_results(unlist(x), outs = c("S", "I", "R"), times = c(10)))) |>
  setNames(c(names(ranges), "nS", "nI", "nR"))

# Create some emulators for the data
stoch_emulators <- emulator_from_data(training_stoch, names(targets), ranges, emulator_type = "variance",
                                      order = 3)
```

```
## Multiple model runs per point detected. Splitting by input parameters...
## Separated dataset by unique points...
## Computed summary statistics...
## Building variance emulator priors...
## Completed variance emulators...
## Creating prior (untrained) mean emulators...
## Training mean emulators...
```

```r
# Plot the outputs...
emulator_plot(subset_emulators(stoch_emulators, c("nS", "nR"))$variance)
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-17.png)

```r
emulator_plot(subset_emulators(stoch_emulators, c("nS", "nR")), 'var')
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-18.png)

```r
# ..note that, even at training points, the uncertainty is non-zero.
stoch_emulators$expectation$nI$get_cov(unique(training_stoch[,names(ranges)])[1:10,])
```

```
##  [1] 4.1844109 4.6609450 4.0951123 0.5468030 4.2064071 3.2854761 4.6905836 3.0704807
##  [9] 4.4212213 0.4648161
```

```r
# Validation diagnostics call is identical to deterministic case
validation_diagnostics(stoch_emulators, targets, valid_stoch)
```

![plot of chunk unnamed-chunk-1](figure/unnamed-chunk-1-19.png)

```
##            aSI        aIR       aSR
## 65.1 0.2140481 0.04441335 0.0343581
```

```r
# As is point generation
stoch_points1 <- generate_new_design(stoch_emulators, 90, targets)
```

```
## Proposing from LHS...
## LHS has high yield; no other methods required.
## Selecting final points using maximin criterion...
```

```r
# NOT RUN
# ## Multiple waves of history matching with stochastic model
# training_stoch2 <- do.call('rbind.data.frame', apply(stoch_points1[1:30,],
#       1, function(x) get_results(unlist(x), outs = c("S", "I", "R"), times = c(10)))) |>
#   setNames(c(names(ranges), "nS", "nI", "nR"))
# valid_stoch2 <- do.call('rbind.data.frame', apply(stoch_points1[31:90,],
#       1, function(x) get_results(unlist(x), outs = c("S", "I", "R"), times = c(10)))) |>
#   setNames(c(names(ranges), "nS", "nI", "nR"))
# stoch_emulators2 <- emulator_from_data(training_stoch2, names(targets), 
#                                        ranges, check.ranges = T, emulator_type = "variance",
#                                        order = 3)
# validation_diagnostics(stoch_emulators2, targets, valid_stoch2)
# stoch_points2 <- generate_new_design(list(stoch_emulators2, stoch_emulators), 90, targets)
# 
# wave_points(list(stoch_points2, SIRMultiWaveData[[3]][,names(ranges)]), names(ranges), p_size = 0.8) +
#   viridis::scale_fill_viridis(direction = -1, discrete = TRUE, alpha = 0.5,
#                               name = "Method", labels = c("Stochastic", "Deterministic"))

sessionInfo()
```

```
## R version 4.3.1 (2023-06-16)
## Platform: aarch64-apple-darwin20 (64-bit)
## Running under: macOS Ventura 13.5.2
## 
## Matrix products: default
## BLAS:   /System/Library/Frameworks/Accelerate.framework/Versions/A/Frameworks/vecLib.framework/Versions/A/libBLAS.dylib 
## LAPACK: /Library/Frameworks/R.framework/Versions/4.3-arm64/Resources/lib/libRlapack.dylib;  LAPACK version 3.11.0
## 
## locale:
## [1] en_US.UTF-8/en_US.UTF-8/en_US.UTF-8/C/en_US.UTF-8/en_US.UTF-8
## 
## time zone: Europe/London
## tzcode source: internal
## 
## attached base packages:
## [1] stats     graphics  grDevices utils     datasets  methods   base     
## 
## other attached packages:
## [1] ggplot2_3.4.3 deSolve_1.36  lhs_1.1.6     hmer_1.5.7   
## 
## loaded via a namespace (and not attached):
##  [1] viridis_0.6.4      sass_0.4.7         utf8_1.2.3         generics_0.1.3    
##  [5] lattice_0.21-8     digest_0.6.33      magrittr_2.0.3     evaluate_0.21     
##  [9] grid_4.3.1         RColorBrewer_1.1-3 fastmap_1.1.1      mvtnorm_1.2-3     
## [13] jsonlite_1.8.7     plyr_1.8.8         Matrix_1.5-4.1     reshape_0.8.9     
## [17] gridExtra_2.3      mgcv_1.8-42        GGally_2.1.2       purrr_1.0.2       
## [21] fansi_1.0.4        viridisLite_0.4.2  scales_1.2.1       jquerylib_0.1.4   
## [25] isoband_0.2.7      cli_3.6.1          rlang_1.1.1        munsell_0.5.0     
## [29] splines_4.3.1      cachem_1.0.8       yaml_2.3.7         withr_2.5.0       
## [33] tools_4.3.1        dplyr_1.1.2        colorspace_2.1-0   vctrs_0.6.3       
## [37] R6_2.5.1           lifecycle_1.0.3    pdist_1.2.1        MASS_7.3-60       
## [41] cluster_2.1.4      pkgconfig_2.0.3    bslib_0.5.1        pillar_1.9.0      
## [45] gtable_0.3.4       glue_1.6.2         Rcpp_1.0.11        highr_0.10        
## [49] xfun_0.40          tibble_3.2.1       tidyselect_1.2.0   rstudioapi_0.15.0 
## [53] knitr_1.43         farver_2.1.1       htmltools_0.5.6    nlme_3.1-162      
## [57] rmarkdown_2.24     labeling_0.4.2     compiler_4.3.1
```


